Large-scale Deployment of Vision-based Tactile Sensors on Multi-fingered Grippers

Vision-based Tactile Sensors (VBTSs) show significant promise in that they can leverage image measurements to provide high-spatial-resolution human-like performance. However, current VBTS designs, typically confined to the fingertips of robotic grippers, prove somewhat inadequate, as many grasping and manipulation tasks require multiple contact points with the object. With an end goal of enabling large-scale, multi-surface tactile sensing via VBTSs, our research (i) develops a synchronized image acquisition system with minimal latency,(ii) proposes a modularized VBTS design for easy integration into finger phalanges, and (iii) devises a zero-shot calibration approach to improve data efficiency in the simultaneous calibration of multiple VBTSs. In validating the system within a miniature 3-fingered robotic gripper equipped with 7 VBTSs we demonstrate improved tactile perception performance by covering the contact surfaces of both gripper fingers and palm. Additionally, we show that our VBTS design can be seamlessly integrated into various end-effector morphologies significantly reducing the data requirements for calibration.

==> figures/grasping_data/DynamicPlot_IROS2024Data.m <==
clc;
close all;
clear all;
c_list = distinguishable_colors(12);

fc = 10;
fs = 30;
[b,a] = butter(3,fc/(fs/2));
font_size = 16;

Data = xlsread('C:\Users\admin\Downloads\IROS2024\Experiment\screw_new\data.xlsx');
NumberOfSize = size(Data,1);
ForceMomentData = zeros(NumberOfSize, 25);  
Number = 1:1:NumberOfSize;

scale = 8/2.38;


Sensor1 = Data(51:end,1);
Sensor2 = Data(51:end,2);
Sensor3 = Data(51:end,3);
Sensor4 = Data(51:end,4);
Sensor5 = Data(51:end,5);
Sensor6 = Data(51:end,6);
Sensor7 = Data(51:end,7);

Sensor1 = filtfilt(b,a,Sensor1);
Sensor2 = filtfilt(b,a,Sensor2);
Sensor3 = filtfilt(b,a,Sensor3);
Sensor4 = filtfilt(b,a,Sensor4);
Sensor5 = filtfilt(b,a,Sensor5);
Sensor6 = filtfilt(b,a,Sensor6);
Sensor7 = filtfilt(b,a,Sensor7);

set(gcf,'position',[200,280,640,480])  % 1280,480   960,480

subplot(1,1,1);
a1 = animatedline('Color',c_list(3,:),'LineWidth',2);
grid on;
axis([0 36 0 0.6]);
% set(gca,'xtick',[],'xticklabel',[])

patch([0 12/scale 12/scale 0], [0.6 0.6 -12 -12], [1, 1, 1],"LineStyle","-");
patch([12/scale 74/scale 74/scale 12/scale], [0.6 0.6 -12 -12], [0.75, 0.75, 0.75],"LineStyle","-");
patch([74/scale 106/scale 106/scale 74/scale], [0.6 0.6 -12 -12], [0.5, 0.5, 0.5],"LineStyle","-");
patch([106/scale 114/scale 114/scale 106/scale], [0.6 0.6 -12 -12], [0.25, 0.25, 0.25],"LineStyle","-");
patch([114/scale 121/scale 121/scale 114/scale], [0.6 0.6 -12 -12], [0, 0, 0],"LineStyle","-");
alpha(0.3)

% xlabel('Time');
yticks([0.1 0.2 0.3 0.4])
ylabel('Deformation');
set(gca,'GridAlpha',0.1);  
set(gca, 'linewidth',1.2);
set(gca, 'fontsize', font_size);


% subplot(2,1,2);
a2 = animatedline('Color',c_list(2,:),'LineWidth',2);


a3 = animatedline('Color',c_list(1,:),'LineWidth',2);
a4 = animatedline('Color',c_list(4,:),'LineWidth',2);
a5 = animatedline('Color',c_list(5,:),'LineWidth',2);
a6 = animatedline('Color',c_list(6,:),'LineWidth',2);
a7 = animatedline('Color',c_list(7,:),'LineWidth',2);


xticks([0 roundn(12/scale,-1) roundn(74/scale,-1) roundn(106/scale,-1) roundn(114/scale,0) roundn(121/scale,0)])
xlabel('Time');

legend([a1, a2, a3, a4, a5, a6, a7], 'Sensor1','Sensor2','Sensor3','Sensor4','Sensor5','Sensor6','Sensor7','Location','NorthWest','FontSize',17,'NumColumns',2);

for k = 1:length(Sensor1)
    addpoints(a1,Number(k)'/scale,Sensor1(k));
    addpoints(a2,Number(k)'/scale,Sensor2(k));
    addpoints(a3,Number(k)'/scale,Sensor3(k));  
    addpoints(a4,Number(k)'/scale,Sensor4(k));
    addpoints(a5,Number(k)'/scale,Sensor5(k));
    addpoints(a6,Number(k)'/scale,Sensor6(k));
    addpoints(a7,Number(k)'/scale,Sensor7(k));  
    pause(0.1);
    drawnow limitrate
end

% save('D:\PyCharmProject\GelSight\GelForce\GelForceWireless\GripperTest\new\Figure8Data.mat','-Depth_OG','Dz');
% save('D:\PyCharmProject\GelSight\GelForce\GelForceWireless\GripperTest\new\Figure8Data.mat','-Marker_OG','Marker');


==> figures/grasping_data/distinguishable_colors.m <==
function colors = distinguishable_colors(n_colors,bg,func)
% DISTINGUISHABLE_COLORS: pick colors that are maximally perceptually distinct
%
% When plotting a set of lines, you may want to distinguish them by color.
% By default, Matlab chooses a small set of colors and cycles among them,
% and so if you have more than a few lines there will be confusion about
% which line is which. To fix this problem, one would want to be able to
% pick a much larger set of distinct colors, where the number of colors
% equals or exceeds the number of lines you want to plot. Because our
% ability to distinguish among colors has limits, one should choose these
% colors to be "maximally perceptually distinguishable."
%
% This function generates a set of colors which are distinguishable
% by reference to the "Lab" color space, which more closely matches
% human color perception than RGB. Given an initial large list of possible
% colors, it iteratively chooses the entry in the list that is farthest (in
% Lab space) from all previously-chosen entries. While this "greedy"
% algorithm does not yield a global maximum, it is simple and efficient.
% Moreover, the sequence of colors is consistent no matter how many you
% request, which facilitates the users' ability to learn the color order
% and avoids major changes in the appearance of plots when adding or
% removing lines.
%
% Syntax:
%   colors = distinguishable_colors(n_colors)
% Specify the number of colors you want as a scalar, n_colors. This will
% generate an n_colors-by-3 matrix, each row representing an RGB
% color triple. If you don't precisely know how many you will need in
% advance, there is no harm (other than execution time) in specifying
% slightly more than you think you will need.
%
%   colors = distinguishable_colors(n_colors,bg)
% This syntax allows you to specify the background color, to make sure that
% your colors are also distinguishable from the background. Default value
% is white. bg may be specified as an RGB triple or as one of the standard
% "ColorSpec" strings. You can even specify multiple colors:
%     bg = {'w','k'}
% or
%     bg = [1 1 1; 0 0 0]
% will only produce colors that are distinguishable from both white and
% black.
%
%   colors = distinguishable_colors(n_colors,bg,rgb2labfunc)
% By default, distinguishable_colors uses the image processing toolbox's
% color conversion functions makecform and applycform. Alternatively, you
% can supply your own color conversion function.
%
% Example:
%   c = distinguishable_colors(25);
%   figure
%   image(reshape(c,[1 size(c)]))
%
% Example using the file exchange's 'colorspace':
%   func = @(x) colorspace('RGB->Lab',x);
%   c = distinguishable_colors(25,'w',func);
% Copyright 2010-2011 by Timothy E. Holy
  % Parse the inputs
  if (nargin < 2)
    bg = [1 1 1];  % default white background
  else
    if iscell(bg)
      % User specified a list of colors as a cell aray
      bgc = bg;
      for i = 1:length(bgc)
	bgc{i} = parsecolor(bgc{i});
      end
      bg = cat(1,bgc{:});
    else
      % User specified a numeric array of colors (n-by-3)
      bg = parsecolor(bg);
    end
  end
  
  % Generate a sizable number of RGB triples. This represents our space of
  % possible choices. By starting in RGB space, we ensure that all of the
  % colors can be generated by the monitor.
  n_grid = 30;  % number of grid divisions along each axis in RGB space
  x = linspace(0,1,n_grid);
  [R,G,B] = ndgrid(x,x,x);
  rgb = [R(:) G(:) B(:)];
  if (n_colors > size(rgb,1)/3)
    error('You can''t readily distinguish that many colors');
  end
  
  % Convert to Lab color space, which more closely represents human
  % perception
  if (nargin > 2)
    lab = func(rgb);
    bglab = func(bg);
  else
    C = makecform('srgb2lab');
    lab = applycform(rgb,C);
    bglab = applycform(bg,C);
  end
  % If the user specified multiple background colors, compute distances
  % from the candidate colors to the background colors
  mindist2 = inf(size(rgb,1),1);
  for i = 1:size(bglab,1)-1
    dX = bsxfun(@minus,lab,bglab(i,:)); % displacement all colors from bg
    dist2 = sum(dX.^2,2);  % square distance
    mindist2 = min(dist2,mindist2);  % dist2 to closest previously-chosen color
  end
  
  % Iteratively pick the color that maximizes the distance to the nearest
  % already-picked color
  colors = zeros(n_colors,3);
  lastlab = bglab(end,:);   % initialize by making the "previous" color equal to background
  for i = 1:n_colors
    dX = bsxfun(@minus,lab,lastlab); % displacement of last from all colors on list
    dist2 = sum(dX.^2,2);  % square distance
    mindist2 = min(dist2,mindist2);  % dist2 to closest previously-chosen color
    [~,index] = max(mindist2);  % find the entry farthest from all previously-chosen colors
    colors(i,:) = rgb(index,:);  % save for output
    lastlab = lab(index,:);  % prepare for next iteration
  end
end
function c = parsecolor(s)
  if ischar(s)
    c = colorstr2rgb(s);
  elseif isnumeric(s) && size(s,2) == 3
    c = s;
  else
    error('MATLAB:InvalidColorSpec','Color specification cannot be parsed.');
  end
end
function c = colorstr2rgb(c)
  % Convert a color string to an RGB value.
  % This is cribbed from Matlab's whitebg function.
  % Why don't they make this a stand-alone function?
  rgbspec = [1 0 0;0 1 0;0 0 1;1 1 1;0 1 1;1 0 1;1 1 0;0 0 0];
  cspec = 'rgbwcmyk';
  k = find(cspec==c(1));
  if isempty(k)
    error('MATLAB:InvalidColorString','Unknown color string.');
  end
  if k~=3 || length(c)==1,
    c = rgbspec(k,:);
  elseif length(c)>2,
    if strcmpi(c(1:3),'bla')
      c = [0 0 0];
    elseif strcmpi(c(1:3),'blu')
      c = [0 0 1];
    else
      error('MATLAB:UnknownColorString', 'Unknown color string.');
    end
  end
end

